TimeMachine: Timeline Generation for Knowledge-Base Entities

We present a method called TIMEMACHINE to generate a timeline of events and relations for entities in a knowledge base. For example for an actor, such a timeline should show the most important professional and personal milestones and relationships such as works, awards, collaborations, and family relationships. We develop three orthogonal timeline quality criteria that an ideal timeline should satisfy: (1) it shows events that are relevant to the entity; (2) it shows events that are temporally diverse, so they distribute along the time axis, avoiding visual crowding and allowing for easy user interaction, such as zooming in and out; and (3) it shows events that are content diverse, so they contain many different types of events (e.g., for an actor, it should show movies and marriages and awards, not just movies). We present an algorithm to generate such timelines for a given time period and screen size, based on submodular optimization and web-co-occurrence statistics with provable performance guarantees. A series of user studies using Mechanical Turk shows that all three quality criteria are crucial to produce quality timelines and that our algorithm significantly outperforms various baseline and state-of-the-art methods.

==> FIG/Rcode/plot.R <==
library(ggplot2)

# change background to white, increase font size
theme_set(theme_bw(base_size = 20)) 

l <- list(
  list("Relevance", "Full vs G2E-PlusDiv", 0.75700004135307253, 0.79716823615841848, 0.8348214285714286),
  list("Relevance", "Full vs G2E-E2E", 0.53271028037383172, 0.57674418604651168, 0.62137548195289638),
  list("Relevance", "Full vs G2E-E2D", 0.56755248552123549, 0.60900090009000896, 0.65686974789915964),
  list("Temporal Diversity", "Full vs Full-NoTempDiv", 0.6428571428571429, 0.7857142857142857, 0.90011904761904749),
  list("Content Diversity", "Full vs Full-NoContDiv", 0.8318955981080256, 0.86244158321411546, 0.8965628237383455),
  list("Content Diversity", "Full-Soft vs FullNoContDiv", 0.83842794759825323, 0.8728070175438597, 0.90278542584434662)
)

df <- do.call(rbind.data.frame, l)
names(df) <- c("factor", "experiment", "p_min", "p_median", "p_max")
label_order <- as.list(df$experiment)

df$factor <- as.factor(df$factor)
df$experiment <- factor(df$experiment, as.character(df$experiment))
df$experiment = with(df, factor(experiment, levels = rev(levels(experiment))))
levels(df$experiment) <- gsub(" vs ", " vs\n", levels(df$experiment))
df$p_min <- as.double(df$p_min)
df$p_median <- as.double(df$p_median)
df$p_max <- as.double(df$p_max)

p <- ggplot(df,aes(experiment, y=p_median,ymin=p_min,ymax=p_max))
p <- p + geom_pointrange()
p <- p + coord_flip()
p <- p + scale_y_continuous("Fraction preferring method A (RPref)", breaks=0:10/10, limits=c(0.5, 1.0))
p <- p + scale_x_discrete("")#, limits=label_order)
#p <- p + facet_grid(. ~ factor)
p <- p + geom_hline(yintercept=.5, linetype='dashed')
p

setwd("~/Dropbox/2014_google_timelines_project/kgtimelines/FIG")
ggsave(plot=p, file='results_with_conf_int.pdf', width=8, height=4)


==> FIG/Rcode/plot_coverage.R <==
library(ggplot2)
library(scales)

Sys.setlocale("LC_ALL", "en_US.UTF-8") 

# change background to white, increase font size
theme_set(theme_bw(base_size = 20)) 

setwd("~/Dropbox/2014_google_timelines_project/kgtimelines/FIG")

coverage_with_hxh = read.csv("Rcode/coverage_with_hxh.csv") 
coverage_with_hxh$hxh <- TRUE
coverage_no_hxh = read.csv("Rcode/coverage_no_hxh.csv") 
coverage_no_hxh$hxh <- FALSE
df <- rbind(coverage_with_hxh, coverage_no_hxh)


p <- ggplot(df, aes(x=n_events,y=n_entities_with_at_least_x_events, linetype=hxh, color=hxh)) 
p <- p + geom_line(size=2)
p <- p + scale_y_log10("#Entities w >=X events",
                       breaks = trans_breaks("log10", function(x) 10^x),
                       labels = trans_format("log10", math_format(10^.x)))
p <- p + scale_x_log10("#Events",
                       breaks = trans_breaks("log10", function(x) 10^x),
                       labels = trans_format("log10", math_format(10^.x)))
p <- p + scale_color_discrete(name="",
                    breaks=c(FALSE, TRUE),
                    labels=c("no compound events", "with compound events"))
p <- p + scale_linetype_discrete(name="",
                               breaks=c(FALSE, TRUE),
                               labels=c("no compound events", "with compound events"))
#p <- p + scale_linetype_manual(name="",
#                               values=c(2,1),
#                               breaks=c(FALSE, TRUE),
#                               labels=c("no HxH", "with HxH"))
p <- p + theme(legend.position = c(0.75, 0.85))
p

setwd("~/Dropbox/2014_google_timelines_project/kgtimelines/kdd15/FIG")
ggsave(plot=p, file='results_coverage_geq.pdf', width=8, height=4)


# Need to use cairo pdf for unicode character to work nicely.
library(Cairo)

cairo_pdf("~/Dropbox/2014_google_timelines_project/kgtimelines/kdd15/FIG/results_coverage_new.pdf", width=8, height=4)
p <- ggplot(df, aes(x=n_events,y=n_entities_with_at_least_x_events, linetype=hxh, color=hxh)) 
p <- p + geom_line(size=2)
p <- p + scale_y_log10("#Entities w \u2265x events",
                       breaks = trans_breaks("log10", function(x) 10^x),
                       labels = trans_format("log10", math_format(10^.x)))
p <- p + scale_x_log10("#Events",
                       breaks = trans_breaks("log10", function(x) 10^x),
                       labels = trans_format("log10", math_format(10^.x)))
p <- p + scale_color_discrete(name="",
                              breaks=c(FALSE, TRUE),
                              labels=c("no compound events", "with compound events"))
p <- p + scale_linetype_discrete(name="",
                                 breaks=c(FALSE, TRUE),
                                 labels=c("no compound events", "with compound events"))
#p <- p + scale_linetype_manual(name="",
#                               values=c(2,1),
#                               breaks=c(FALSE, TRUE),
#                               labels=c("no HxH", "with HxH"))
p <- p + theme(legend.position = c(0.75, 0.85))
p
dev.off()

==> FIG/Rcode/plot_newlabels.R <==
library(ggplot2)

# change background to white, increase font size
theme_set(theme_bw(base_size = 20)) 

# TODO: these are the correct values dont use anything else!
l <- list(
  list("Relevance", "vs Base", 0.79219426406926408, 0.83842794759825323, 0.8818689501116902),
  list("Relevance", "vs Full-E2D", 0.53666009820390226, 0.59817351598173518, 0.66666666666666663),
  list("Relevance", "vs Full-E2E", 0.57798165137614677, 0.64253393665158376, 0.70776255707762559),
  list("Temporal Diversity", "vs Full-TD", 0.73333333333333328, 0.8666666666666667, 0.96666666666666667),
  list("Content Diversity", "vs Full-CD", 0.87122691217044745, 0.91063829787234041, 0.94468671114316627) #????
  #list("Content Diversity", "Full-Soft vs FullNoContDiv", 0.83842794759825323, 0.8728070175438597, 0.90278542584434662, 0.9063829787)
)

df <- do.call(rbind.data.frame, l)
names(df) <- c("factor", "experiment", "p_min", "p_median", "p_max")
label_order <- as.list(df$experiment)

df$factor <- as.factor(df$factor)
df$experiment <- factor(df$experiment, as.character(df$experiment))
df$experiment = with(df, factor(experiment, levels = rev(levels(experiment))))
#levels(df$experiment) <- gsub(" vs ", " vs\n", levels(df$experiment))
df$p_min <- as.double(df$p_min)
df$p_median <- as.double(df$p_median)
df$p_max <- as.double(df$p_max)
df$p_mean <- as.double(df$p_mean)

p <- ggplot(df,aes(experiment, y=p_median,ymin=p_min,ymax=p_max))
p <- p + geom_pointrange()
#p <- p + geom_point(aes(experiment, y=p_mean), shape=15)
p <- p + coord_flip()
p <- p + scale_y_continuous("Fraction preferring Full (RPref)", breaks=0:10/10, limits=c(0.5, 1.0))
p <- p + scale_x_discrete("")#, limits=label_order)
#p <- p + facet_grid(. ~ factor)
p <- p + geom_hline(yintercept=.5, linetype='dashed')
p

setwd("~/Dropbox/2014_google_timelines_project/kgtimelines/FIG")
ggsave(plot=p, file='results_with_conf_int_newlabels.pdf', width=8, height=3.5)

